A Scheme-Driven Approach to Learning Programs from Input/Output Equations

We describe an approach to learn, in a term-rewriting setting, function definitions from input/output equations. By confining ourselves to structurally recursive definitions we obtain a fairly fast learning algorithm that often yields definitions close to intuitive expectations. We provide a Prolog prototype implementation of our approach, and indicate open issues of further investigation.

==> anc/Prototype/example_calls.p <==

compile('learn_function.p').



% doubling a natural number in 0-s notation	-- ok
SgI = [	dup	signature [nat] --> nat],
SD  = [	nat	sortdef 0 ! s(nat)],
ExI = [	dup(0)		= 0,
	dup(s(0))	= s(s(0)),
	dup(s(s(0)))	= s(s(s(s(0)))),
	dup(s(s(s(0))))	= s(s(s(s(s(s(0))))))],
run(dup,SgI,SD,ExI).

% 0,s addition					-- ok
SgI = [	+	signature [nat,nat] --> nat],
SD  = [	nat	sortdef 0 ! s(nat)],
ExI = [	0	+ 0		= 0,
	s(0)	+ 0		= s(0),
	0	+ s(0)		= s(0),
	0	+ s(s(0))	= s(s(0)),
	s(0)	+ s(0)		= s(s(0)),
	s(0)	+ s(s(0))	= s(s(s(0))),
	s(s(0))	+ s(0)		= s(s(s(0))),
	s(s(0))	+ 0		= s(s(0))],
run(+,SgI,SD,ExI).

% 0,s multiplication				-- 6 uncovered examples
SgI = [	*	signature [nat,nat] --> nat],
SD  = [	nat	sortdef 0 ! s(nat)],
ExI = [	0		* 0		= 0,
	0		* s(0)		= 0,
	0		* s(s(0))	= 0,
	0		* s(s(s(0)))	= 0,
	s(0)		* 0		= 0,
	s(0)		* s(0)		= s(0),
	s(0)		* s(s(0))	= s(s(0)),
	s(0)		* s(s(s(0)))	= s(s(s(0))),
	s(s(0))		* 0		= 0,
	s(s(0))		* s(0)		= s(s(0)),
	s(s(0))		* s(s(0))	= s(s(s(s(0)))),
	s(s(0))		* s(s(s(0)))	= s(s(s(s(s(s(0)))))),
	s(s(s(0)))	* 0		= 0,
	s(s(s(0)))	* s(0)		= s(s(s(0))),
	s(s(s(0)))	* s(s(0))	= s(s(s(s(s(s(0)))))),
	s(s(s(0)))	* s(s(s(0)))	= s(s(s(s(s(s(s(s(s(0)))))))))],
run(*,SgI,SD,ExI).



% appending 0 to a list				-- ok
SgI = [	app0	signature [list] --> list],
SD  = [	list	sortdef [] ! [nat|list],
	nat	sortdef 0 ! s(nat)],
ExI = [	app0([])	= [0],
	app0([va])	= [va,0],		% dont use v1,v2,...
	app0([va,vb])	= [va,vb,0]],
run(app0,SgI,SD,ExI).

% appending two lists				-- ok
SgI = [	app	signature [list,list] --> list],
SD  = [	list	sortdef [] ! [nat|list],
	nat	sortdef 0 ! s(nat)],
ExI = [	app([],[])		= [],
	app([],[va])		= [va],
	app([va],[])		= [va],
	app([va],[vb])		= [va,vb],
	app([va,vb],[vc])	= [va,vb,vc]],
run(app,SgI,SD,ExI).

% list reversal					-- ok
SgI = [	rev	signature [list] --> list],
SD  = [	list	sortdef [] ! [nat|list],
	nat	sortdef 0 ! s(nat)],
ExI = [	rev([])		= [],
	rev([va])	= [va],
	rev([vb,va])	= [va,vb],
	rev([vc,vb,va])	= [va,vb,vc]],
run(rev,SgI,SD,ExI).

% list reversal, with unsued 1st parameter	-- ok
SgI = [	rev2	signature [nat,list] --> list],
SD  = [	list	sortdef [] ! [nat|list],
	nat	sortdef 0 ! s(nat)],
ExI = [	rev2(0,[])		= [],
	rev2(0,[va])		= [va],
	rev2(0,[vb,va])		= [va,vb],
	rev2(0,[vc,vb,va])	= [va,vb,vc]],
run(rev2,SgI,SD,ExI).

% filling in 0es				-- ok
SgI = [	fill	signature [list] --> list],
SD  = [	list	sortdef [] ! [nat|list],
	nat	sortdef 0 ! s(nat)],
ExI = [	fill([])		= [],
	fill([va])		= [va,0],
	fill([va,vb])		= [va,0,vb,0],
	fill([va,vb,vc])	= [va,0,vb,0,vc,0]],
run(fill,SgI,SD,ExI).

% duplication of list elements			-- ok
SgI = [	dup	signature [list] --> list],
SD  = [	list	sortdef [] ! [nat|list],
	nat	sortdef 0 ! s(nat)],
ExI = [	dup([])		= [],
	dup([va])	= [va,va],
	dup([va,vb])	= [va,va,vb,vb],
	dup([va,vb,vc])	= [va,va,vb,vb,vc,vc]],
run(dup,SgI,SD,ExI).



% nil,o,i incrementation			-- ok
SgI = [	inc	signature [bin] --> bin],
SD  = [	bin	sortdef nil ! i(bin) ! o(bin)],
ExI = [	inc(nil)	= i(nil),
	inc(o(nil))	= i(nil),
	inc(i(nil))	= o(i(nil)),
	inc(i(i(nil)))	= o(o(i(nil))),
	inc(o(i(nil)))	= i(i(nil))],
run(inc,SgI,SD,ExI).

% nil,o,i addition				-- needs diagonal induction?
SgI = [	+	signature [bin,bin] --> bin],
SD  = [	bin	sortdef nil ! i(bin) ! o(bin)],
ExI = [
	i(i(nil))	+ i(nil)	= o(o(i(nil))),
	i(i(nil))	+ nil		= i(i(nil)),
	i(i(nil))	+ o(i(nil))	= i(o(i(nil))),
	i(nil)		+ i(i(nil))	= o(o(i(nil))),
	i(nil)		+ i(nil)	= o(i(nil)),
	i(nil)		+ nil		= i(nil),
	i(nil)		+ o(i(nil))	= i(i(nil)),
	i(o(i(nil)))	+ i(i(nil))	= o(o(o(i(nil)))),
	i(o(i(nil)))	+ i(nil)	= o(i(i(nil))),
	i(o(i(nil)))	+ o(i(nil))	= i(i(i(nil))),
	nil		+ i(i(nil))	= i(i(nil)),
	nil		+ i(nil)	= i(nil),
	nil		+ o(i(nil))	= o(i(nil)),
	o(i(nil))	+ i(i(nil))	= i(o(i(nil))),
	o(i(nil))	+ i(nil)	= i(i(nil)),
	o(i(nil))	+ nil		= o(i(nil)),
	o(i(nil))	+ o(i(nil))	= o(o(i(nil))),
	o(nil)		+ i(nil)	= i(nil),
	o(nil)		+ nil		= o(nil),
	o(o(i(nil)))	+ i(i(nil))	= i(i(i(nil))),
	o(o(i(nil)))	+ i(nil)	= i(o(i(nil))),
	nil		+ nil		= nil],
run(+,SgI,SD,ExI).



% tree size					-- ok
SgI = [	size	signature [tree] --> nat],
SD  = [	tree	sortdef nl ! nd(tree,nat,tree),
	nat	sortdef 0 ! s(nat)],
ExI = [	size(nl)				= 0,
	size(nd(nl,va,nl))			= s(0),
	size(nd(nd(nl,va,nl),vb,nl))	= s(s(0)),
	size(nd(nl,va,nd(nl,vb,nl)))	= s(s(0)),
	size(nd(nd(nl,va,nl),vb,nd(nl,vc,nl)))	= s(s(s(0))),
	size(nd(nl,va,nd(nd(nl,vb,nl),vc,nl)))	= s(s(s(0))),
	size(nd(nl,va,nd(nl,vb,nd(nl,vc,nl))))	= s(s(s(0))),
	size(nd(nd(nl,va,nl),vb,nd(nd(nl,vc,nl),vd,nl)))	= s(s(s(s(0)))),
	size(nd(nd(nd(nl,va,nl),vb,nl),vc,nd(nl,vd,nl)))	= s(s(s(s(0))))
	],
run(size,SgI,SD,ExI).



% next element of fibonacci sequence		-- 5 uncovered examples
SgI = [	nx	signature [list] --> list],
SD  = [	list	sortdef nil ! list+nat,
	nat	sortdef 0 ! s(nat)],
ExI = [	nx(nil)			= nil+0,
	nx(nil+0)		= nil+0+s(0),
	nx(nil+0+s(0))		= nil+0+s(0)+s(0),
	nx(nil+0+s(0)+s(0))	= nil+0+s(0)+s(0)+s(s(0)),
	nx(nil+0+s(0)+s(0)+s(s(0)))
				= nil+0+s(0)+s(0)+s(s(0))+s(s(s(0))),
	nx(nil+0+s(0)+s(0)+s(s(0))+s(s(s(0))))
				= nil+0+s(0)+s(0)+s(s(0))+s(s(s(0)))
					+s(s(s(s(s(0)))))],
run(nx,SgI,SD,ExI).



==> anc/Prototype/learn_function.p <==

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
%								       %
% inducing privimitive recursive functions from examples	       %
%								       %
% dec.94 jb							       %
%								       %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ initialization for swi prolog @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



:-	op(900,fy,not).
:-	op(200,xfy,.).

:-	
	unknown(_Old,fail),		% ignore swi warning
	leash([+(call),+redo,-unify,-exit,-fail]).

{G} :-
	call(G), !.

:-	use_module(library(lists)).



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ common initialization @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



:-
	assert(traceWanted(ind)),
	%assert(traceBreakWanted(ind,call)),
	%assert(traceBreakWanted(ind,write)),

	%assert(traceWanted(rhs)),
	%assert(traceBreakWanted(rhs,call)),
	%assert(traceBreakWanted(rhs,write)),

	%assert(traceWanted(eval)),
	%assert(traceBreakWanted(eval,call)),
	%assert(traceBreakWanted(eval,write)),

	assert(traceBreakWanted(dummy,call)).



:-
	op(831,xfx,sortdef),	% user sort definition
	op(831,xfx,signature),	% function signature
	op(830,xfx,-->),	% function signature
	op(810,yfx,!),		% sort definition alternative
	op(700,xfy,' = '),	% equation chain (output only)
	op(999,yfx,':\t'),	% explanation (output only)
	true.



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ induction @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



% user interface to induce a definition for F,
% given the list of signatures Signs, 
% the list of sort definitions SDefs, 
% and the example ground equations Exms,
% does consistency checks before induction, 
% and beautification afterwards,
% prints the results on stdout
run(F,Signs,SDefs,Exms) :-
	crSignsFromSortdefs(SDefs,CrSigns),
	append(Signs,CrSigns,AllSigns),
	write('+++++ Examples input check:'),
	nl,
	checkExamplesIn(1,AllSigns,[],VarsOut,Exms),
	{ VarsOut = []
	; write('Variable sorts:'),
	  nl,
	  write(VarsOut),
	  nl
	},
	write('+++++ Examples input check done'),
	nl,
	induce_t(F,Signs,SignsOut,SDefs,Exms,Eqns1),
	beautify_functions(Eqns1,Exms,DefEqns,ExmsOut),
	freshCopyList(DefEqns,DefEqnsF,[],_SubstF),
	write('+++++ Examples output check:'),
	nl,
	checkExamplesOut(ExmsOut,DefEqnsF),
	write('+++++ Examples output check done'),
	nl,
	write('FUNCTION SIGNATURES:'),
	nl,
	writeList(SignsOut),
	nl,
	write('FUNCTION EXAMPLES:'),
	nl,
	writeList(ExmsOut),
	nl,
	write('FUNCTION DEFINITIONS:'),
	nl,
	writeList(DefEqnsF),
%	nl,
%	write('FUNCTION DEFINITIONS (BEFORE SIMPLIFICATION):'),
%	nl,
%	writeList(Eqns1),
	nl, !.



% induce a definition Df for function F 
% that covers all example ground equations ExI,
% using signatures SgI and sort definitions Sd:
% try to recurse on each argument position of F
%<*may fail*>
induce_t(F,SgI,SgO,Sd,ExI,Df) :-
	traceEnter(ind,induce(F)),
	induce(F,SgI,SgO,Sd,ExI,Df),
	traceLeave(ind,induce(F)), !.

induce(F,SgI,SgO,Sd,ExI,Df) :-
	member(F signature Dom --> Ran,SgI),
	makeUserVarlistOfSameLength(Dom,FVars),
	length(Dom,Ar),
	between(1,N,Ar),
	traceWrite(ind,'trying argument position' ':\t' N),
	getIthElem(Dom,N,DomN),
	member(DomN sortdef DomNDef,Sd),
	flattenOp(DomNDef,(!),DomNJs),
	inducePosList_t(F,Ar,N,Dom,FVars,Ran,DomN,DomNJs,SgI,SgO,Sd,ExI,ExI,ExU,Df),
	% no uncovered examples may remain:
	{ ExU = [],
	  traceWrite(ind,'all examples covered')
	; traceWrite(ind,'uncovered examples' ':\t' ExU),
	  fail
	}, !.



% induce a definition Df for function F, recurse over its N'th argument:
% handle each constructor of N'th sort def,
% output list ExU of still uncovered examples,
% ExI is the input list of yet uncovered examples,
% ExA is the input list of all available examples
%<*may fail*>
inducePosList_t(F,Ar,N,Dom,FVars,Ran,DomN,DomNJs,SgI,SgO,Sd,ExA,ExI,ExU,Df) :-
	%traceEnter(ind,inducePosList(F,Ar,N,DomNJs)),
	inducePosList(F,Ar,N,Dom,FVars,Ran,DomN,DomNJs,SgI,SgO,Sd,ExA,ExI,ExU,Df).
	%traceLeave(ind,inducePosList(F,Ar,N,DomNJs)).

inducePosList(F,Ar,N,Dom,FVars,Ran,DomN,[DomNJ|DomNJs],SgI,SgO,Sd,ExA,ExI,ExU,Df) :-
	inducePos_t(F,Ar,N,Dom,FVars,Ran,DomN,DomNJ,SgI,Sg1,Sd,ExA,ExI,Ex1,Df1),
	inducePosList_t(F,Ar,N,Dom,FVars,Ran,DomN,DomNJs,Sg1,SgO,Sd,ExA,Ex1,ExU,Df2),
	append(Df1,Df2,Df), !.

inducePosList(_F,_Ar,_N,_Dom,_FVars,_Ran,_DomN,[],SgI,SgI,_Sd,_ExA,ExI,ExI,[]) :- !.



% induce a definition Df for function F, recurse over its N'th argument:
% handle given constructor DomNJ of N'th sort def
%<*may fail*>
inducePos_t(F,Ar,N,Dom,FVars,Ran,DomN,DomNJ,SgI,SgO,Sd,ExA,ExI,ExU,Df) :-
	traceEnter(ind,inducePos(F,N,DomNJ)),
	inducePos(F,Ar,N,Dom,FVars,Ran,DomN,DomNJ,SgI,SgO,Sd,ExA,ExI,ExU,Df),
	traceLeave(ind,inducePos(F,N,DomNJ)), !.

%: inducePos(F=rev, Ar=1, N=1, Dom=[list], FVars=[v1], Ran=list, DomN=list, DomNJ=[nat|list], ...)
inducePos(F,Ar,N,Dom,FVars,Ran,DomN,DomNJ,SgI,SgO,Sd,ExA,ExI,ExU,Df) :-

	DomNJ =.. [Cr|SortsNJ],
	%: Cr=(|),	SortsNJ=[nat,list]
	makeUserVarlistOfSameLength(SortsNJ,CrVarsNJ),
	%: CrVarsNJ=[v2,v3]
	CrNJPattern =.. [Cr|CrVarsNJ],
	%: CrNJPattern=[v2|v3]
	replaceIthElem(FVars,N,CrNJPattern,FVarsNJ),
	%: FVarsNJ=[[v2|v3]]
	LhsPattern =.. [F|FVarsNJ],
	%: LhsPattern=rev([v2|v3])
	selectMatchingExamples(LhsPattern,ExI,ExJ,ExU), 
	traceWrite(ind,'matching examples' ':\t' ExJ),

	{ % if no example ground equations are given, succeed
	  ExJ = [],
	  traceWrite(ind,'no examples'),
	  Df = [],
	  SgO = SgI

	; % try depth-bounded syntactic anti-unification of all given example ground equations
	  anti_unify(ExJ,9999,L=R,_Subs),
	  getVariables(L,VarsL),
	  getVariables(R,VarsR),
	  listTrisection(VarsL,VarsR,_VarsLOnly,_VarsLR,[]),
	  traceWrite(ind,'anti-unifier' ':\t' L ' = ' R),
	  Df = [L=R],
	  SgO = SgI

	; % try structural recursion

	  % PPars,PCrPars,PCrRecs are lists of prolog variables
	  % UPars,UCrPars,UCrRecs are corresponding lists of user variables
	  % we use prolog variable bindings between PPars,PCrPars,PCrRecs and PExmL,PExmRs
	  select_lhs(F,Ar,N,DomN,DomNJ,PExmL,PPars,PCrPars,PCrRecs),
	  %: PExmL=rev([B|A]),	PPars=[],	PCrPars=[B],	PCrRecs=[A]
	  select_lhs_list56(F,Ar,N,DomN,PCrRecs,PExmRs,PPars,[],[]),
	  %: PExmRs=[rev(A)]
	  select_lhs(F,Ar,N,DomN,DomNJ,UExmL,UPars,UCrPars,UCrRecs),
	  %: UExmL=rev([D|C]),	UPars=[],	UCrPars=[D],	UCrRecs=[C]
	  newVariableList(UPars),
	  newVariableList(UCrPars),
	  newVariableList(UCrRecs),
	  %: UExmL=rev([v7|v8]),		UPars=[],	UCrPars=[v7],		UCrRecs=[v8]

	  % compute structural recursion scheme for F calling G
	  newFunction(G),
	  %: G=f9
	  induce1_H1(F,Ar,N,UPars,UCrRecs,FRecs),
	  %: FRecs=[rev(v8)]
	  appendList([UPars,UCrPars,FRecs],UExmR1),
	  %: UExmR1=[v7,rev(v8)]
	  UExmR =.. [G|UExmR1],
	  %: UExmR=f9(v7,rev(v8))
	  deleteIthElem(Dom,N,SPars),
	  %: SPars=[]
	  select_lhs(F,Ar,N,DomN,DomNJ,Sg1,SPars,[],[]),
	  %: Sg1=rev([nat|list])
	  select_lhs(F,Ar,N,DomN,DomNJ,Sg1,SPars,SCrPars,SCrRec),
	  %: SCrPars=[nat],	SCrRec=[list]
	  extendToSameLength(Ran,SCrRec,SCrRecOut),
	  %: SCrRecOut=[list]
	  traceWrite(ind,'new recursion scheme' ':\t' UExmL ' = ' UExmR),
	  %: writes:	new recursion scheme:	rev([v7|v8]) = f9(v7,rev(v8)))

	  % compute domain of G
	  appendList([SPars,SCrPars,SCrRecOut],GDom),
	  %: GDom=[nat,list]

	  % compute example ground equations for G
          setof(NewL=ExmR,PExmL^PExmRs^Rs^PPars^PCrPars^NewL1^PExmRsRs^(
                member(PExmL=ExmR,ExA),
                member(PExmL=ExmR,ExJ),
		%: PExmL=rev([vb,va]),	ExmR=[va,vb]
		%: via variable bindings:	PExmRs=[rev([va])],	PCrPars=[vb],	PCrRecs=[va]
                { getRhsFromExamplesList(PExmRs,ExA,Rs)
		  %: Rs=[[va]]
		; traceWrite(ind,cant_eval(PExmRs)),
		  fail
		},
                appendList([PPars,PCrPars,Rs],NewL1),
		%: NewL1=[vb,[va]]
                NewL =.. [G|NewL1],
		%: NewL=f9(vb,[va])
                mergeLists(PExmRs,=,Rs,PExmRsRs),
		%: PExmRsRs=[rev([va])=[va]]
		traceWrite(ind,'derive new equation' ':\t' ExmR ' = ' PExmL ' = ' NewL)
		%: writes:	derive new equation:	[va,vb] = rev([vb,va]) = f9(vb,[va]))
                        ),ExG),

	  % induce function definition for G
	  induce_t(G,[G signature GDom --> Ran|SgI],SgO,Sd,ExG,Df1),

	  Df = [UExmL=UExmR|Df1]
	}, !.



% select into ExmsS all example ground equations from Exms 
% whose left hand side matches Patterm,
% put all non-matching examples into ExmsR
selectMatchingExamples(Pattern,[Lhs=Rhs|Exms],[Lhs=Rhs|ExmsS],ExmsR) :-
	rootMatch(Lhs,Pattern,_Subst),
	selectMatchingExamples(Pattern,Exms,ExmsS,ExmsR), !.

selectMatchingExamples(Pattern,[Exm|Exms],ExmsS,[Exm|ExmsR]) :-
	selectMatchingExamples(Pattern,Exms,ExmsS,ExmsR), !.

selectMatchingExamples(_Pattern,[],[],[]) :- !.

selectMatchingExamples(A,B,C,D) :-
	dontBacktrack(selectMatchingExamples(A,B,C,D)).



% try to evaluate Lhs, given the example equations Examples
% <*may fail*>
%: get(lg([va,vb]), [lg([])=0, lg([v1,v2])=s(s(0))], s(s(0))).
getRhsFromExamples_t(Lhs,Examples,Rhs) :-
	traceEnter(rhs,getRhsFromExamples(Lhs)),
	getRhsFromExamples(Lhs,Examples,Rhs),
	traceLeave(rhs,getRhsFromExamples(Rhs)).

getRhsFromExamples(Lhs,Examples,Rhs) :-
	%1% member(Lhs = Rhs,Examples), !.
	member(L=R,Examples),
	freshCopy(L=R,L1=R1,[],_SubstRename),
	rootMatch(Lhs,L1,SubstMatch),
	applySubst(R1,SubstMatch,Rhs), !.

% succeed if all terms in PExmRs can be evaluated, using ExmsIn
% <*may fail*>
getRhsFromExamplesList([PExmR|PExmRs],ExmsIn,[R|Rs]) :-
	%traceWriteFail(rhs,get_rhs(PExmR)),
	getRhsFromExamples_t(PExmR,ExmsIn,R),
	getRhsFromExamplesList(PExmRs,ExmsIn,Rs).

getRhsFromExamplesList([_PExmR|_PExmRs],_ExmsIn,_RRs) :-
	%traceWrite(rhs,getRhsFromExamples(PExmR)),
	!, fail.

getRhsFromExamplesList([],_ExmsIn,[]) :-   !.



induce1_H1(FctName,Ar,N,UPars,[UCrRec|UCrRecs],[FRec|FRecs]) :-
	select_lhs(FctName,Ar,N,_DomI,UCrRec,FRec,UPars,[],[]),
	induce1_H1(FctName,Ar,N,UPars,UCrRecs,FRecs), !.

induce1_H1(_FctName,_Ar,_N,_UPars,[],[]) :-   !.



% set up lhs from sort def and selected arg pos,
% return lists of unselected args, cr non-recursive args, cr rec args
%: select_lhs(rec,2,2,list,[nat|list],rec(A,[B|C]),[A],[B],[C])
%: select_lhs(rec,2,2,list,t,         rec(A,t),    [A],[], [])
select_lhs(F,Arity,N,DomI,DomIJ,Term,Pars,CrPars,CrRecs) :-
	makePrologVarlistOfLength(Arity,Opnds),
	Term =.. [F|Opnds],
	select_lhs1(1,N,DomI,DomIJ,Opnds,Pars,CrPars,CrRecs), !.

%: select_lhs1(1,2,list,[nat|list],[A,[B|C]],[A],[B],[C])
%: select_lhs1(1,2,list,t,         [A,t],    [A],[], [])
%- selected argument position, decompose cr args
select_lhs1(N,N,DomI,DomIJ,[Term|Terms],Terms,CrPars,CrRecs) :-
	( nonvar(DomIJ),
	  DomIJ =.. [Cr|DomIJKs],
	  makePrologVarlistOfSameLength(DomIJKs,Args),
	  Term  =.. [Cr|Args]
	; nonvar(Term),
	  Term  =.. [Cr|Args],
	  makePrologVarlistOfSameLength(DomIJKs,Args),
	  DomIJ =.. [Cr|DomIJKs]
	; Term = DomIJ
	),
	select_lhs2(DomIJKs,DomI,Args,CrPars,CrRecs), !.

%- other argument position, collect Pars
select_lhs1(I,N,DomI,DomIJ,[Term|Terms],[Term|Pars],CrPs,CrRs) :-
	I1 is I + 1,
	select_lhs1(I1,N,DomI,DomIJ,Terms,Pars,CrPs,CrRs), !.

%: select_lhs2([nat,list],list,[B,C],[B],[C])
%- recursive cr arg
select_lhs2([DomI|DomIJKs],DomI,[Arg|Args],CrPars,[Arg|CrRecs]) :-
	select_lhs2(DomIJKs,DomI,Args,CrPars,CrRecs), !.

%- non-recursive cr arg
select_lhs2([_Sort|DomIJKs],DomI,[Arg|Args],[Arg|CrPars],CrRecs) :-
	select_lhs2(DomIJKs,DomI,Args,CrPars,CrRecs), !.
	
select_lhs2([],_DomI,[],[],[]) :-   !.



% call select_lhs for every DIJ in DomsIJ
select_lhs_list56(F,Ar,N,DomI,[DIJ|DomsIJ],[Term|Terms],Ps,CrPs,CrRs) :-
	select_lhs(F,Ar,N,DomI,DIJ,Term,Ps,CrPs,CrRs),
	select_lhs_list56(F,Ar,N,DomI,DomsIJ,Terms,Ps,CrPs,CrRs), !.

select_lhs_list56(_F,_Ar,_N,_DomI,[],[],_Ps,_CrPs,_CrRs) :-   !.



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ preprocessing @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



% check given examples for plausibility
%- equation, check lhs and rhs types agree
checkExamplesIn(Nr,Signs,VarsIn,VarsOut,[Lhs=Rhs|ExmsIn]) :-
	write('+++++ Example '),
	write(Nr),
	write(':'),
	nl,
	getTermType(Lhs,Signs,VarsIn,Vars1,LhsType),
	getTermType(Rhs,Signs,Vars1,Vars2,RhsType),
	{ LhsType = RhsType
	; write('Example '),
	  write(Lhs=Rhs),
	  write(' has types '),
	  write(LhsType=RhsType),
	  nl
	},
	Nr1 is Nr + 1,
	checkExamplesIn(Nr1,Signs,Vars2,VarsOut,ExmsIn), !.

%- not an equation, complain and abort
checkExamplesIn(Nr,_Signs,_VarsIn,_VarsOut,[NonEquation|_ExmsIn]) :-
	drawTerm(NonEquation),
	dontBacktrack(checkExamplesIn(Nr,nonequation(NonEquation))).

checkExamplesIn(_Nr,_Signs,VarsIn,VarsIn,[]) :-   !.



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ postprocessing @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



% beautify function definitions and examples by removing unused params
beautify_functions(EqnsI,ExmsI,EqnsO,ExmsO) :-
	get_unused_params(EqnsI,UnusedPars),
	delete_params_list(EqnsI,UnusedPars,EqnsO),
	delete_params_list(ExmsI,UnusedPars,ExmsO), !.



% compute unused parameters of all functions defined by Eqns
%: get_unused_params([f(x,s(y))=s(f(x,y)), f(x,0)=0],[f/1])
get_unused_params(Eqns,UnusedPars) :-
	get_eqns_functions(Eqns,FctsArs1),
	sort(FctsArs1,FctsArs),
	all_function_params_list(FctsArs,AllPars),
	get_used_params1(AllPars,Eqns,[],UsedPars,[]), 
	listTrisection(AllPars,UsedPars,UnusedPars,_,_), !.

%- loop check, unused
get_used_params1([F/P|All],Eqns,UsedIn,UsedOut,Occ) :-
	member(F/P,Occ),
	!,
	get_used_params1(All,Eqns,UsedIn,UsedOut,Occ), !.

%- known as used
get_used_params1([F/P|All],Eqns,UsedIn,UsedOut,Occ) :-
	member(F/P,UsedIn),
	get_used_params1(All,Eqns,UsedIn,UsedOut,Occ), !.

%- constructor at position in some equations, used
get_used_params1([F/P|All],Eqns,UsedIn,UsedOut,Occ) :-
	member(Lhs=_Rhs,Eqns),
	Lhs =.. [F|Args],
	getIthElem(Args,P,ArgP),
	not isVariable(ArgP),
	get_used_params1(All,Eqns,[F/P|UsedIn],UsedOut,Occ), !.

%- no definition of F, i.e. constructor, used
get_used_params1([F/P|All],Eqns,UsedIn,UsedOut,Occ) :-
	not (member(Lhs=_Rhs,Eqns),
	     Lhs =.. [F|_Args]
	    ),
	get_used_params1(All,Eqns,[F/P|UsedIn],UsedOut,Occ),!.

%- variable at position in all equations, check rhss
get_used_params1([F/P|All],Eqns,UsedIn,UsedOut,Occ) :-
	bagof(GQss,Lhs^Rhs^Args^ArgP^(
		member(Lhs=Rhs,Eqns),
		Lhs =.. [F|Args],
		getIthElem(Args,P,ArgP),
		allOccurrences(ArgP,Rhs,GQss)
			),GQsss),
	appendList(GQsss,GQss),
	get_used_params1_list(GQss,Eqns,F/P,UsedIn,Used1,[F/P|Occ]),
	get_used_params1(All,Eqns,Used1,UsedOut,Occ),!.

get_used_params1([],_Eqns,UsedIn,UsedIn,_Occ) :-   !.

% F/P is used iff all members of some GQs are used
get_used_params1_list([GQs|GQss],Eqns,F/P,UsedIn,UsedOut,Occ) :-
	get_used_params1(GQs,Eqns,UsedIn,Used1,Occ),
	{ member(F/P,Used1),
	  Used2 = Used1
	; listTrisection(GQs,Used1,[],_,_),
	  Used2 = [F/P|Used1]
	; Used2 = Used1
	},
	get_used_params1_list(GQss,Eqns,F/P,Used2,UsedOut,Occ), !.

get_used_params1_list([],_Eqns,_F/_P,UsedIn,UsedIn,_Occ) :-   !.



%: all_function_params(f/3,[f/1,f/2,f/3])
all_function_params(F/Ar,Pars) :-
	makeNatlistOfLength(Ar,ParPosns),
	extendToLength(F,Ar,Fs),
	mergeLists(Fs,(/),ParPosns,Pars), !.

%: all_function_params_list([f/3,g/2],[f/1,f/2,f/3,g/1,g/2])
all_function_params_list([FA|FAs],Pars) :-
	all_function_params(FA,Pars1),
	all_function_params_list(FAs,Pars2),
	append(Pars1,Pars2,Pars), !.

all_function_params_list([],[]) :-   !.



% get a list FAs of all fct names appearing as outmost symbol on lhs
% equations from Eqns, together with their arities
get_eqns_functions([L=_R|Eqns],[F/Ar|FAs]) :-
	L =.. [F|Args],
	length(Args,Ar),
	get_eqns_functions(Eqns,FAs), !.

get_eqns_functions([],[]) :-    !.



% delete all subterms from Term that occur at a position in Pars
%: del(f(a,b,g(c,d)),[f/1,g/2],f(b,g(c)))
delete_params(Term,Pars,TermD) :-
	Term =.. [F|Args],
	{ setof(P,(
		member(F/P,Pars)
			),Ps)
	; Ps = []
	},
	deleteIthElemList2(Args,Ps,Args1),
	delete_params_list(Args1,Pars,ArgsD),
	TermD =.. [F|ArgsD], !.

delete_params_list([Term|Terms],Pars,[TermD|TermsD]) :-
	delete_params(Term,Pars,TermD),
	delete_params_list(Terms,Pars,TermsD), !.

delete_params_list([],_Pars,[]) :-   !.



% check if all examples are covered the given function definitions
checkExamplesOut([ExmL=ExmR|Exms],Defs) :-
	normalize(ExmL,Defs,ExmLN),
	{ ExmLN = ExmR
	; write('example '),
	  write(ExmL=ExmR),
	  write(' : computed rhs is '),
	  write(ExmLN),
	  nl
	},
	checkExamplesOut(Exms,Defs), !.

checkExamplesOut([],_Defs) :- !.



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ syntactic anti-unification @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



% depth-bounded anti-unification:
% return a geneeralization of max depth Dp
%
% compute the most specific generalisation Term of a set Terms of terms
% and the corresponding set Subs of instantiating substitutions
%: anti_unify([a+b*a,1*q*1], v2+v3*v2, [[v3:=b,v2:=a],[v3:=q,v2:=1]]).
anti_unify(Terms,Dp,Term,Subs) :-
	extendToSameLength([],Terms,SubsIn),
	anti_unify1(Terms,Dp,Term,SubsIn,Subs), !.

%- all root functions agree, depth limit not yet reached, decompose
anti_unify1(Terms,Dp,Term,SubsIn,SubsOut) :-
	Dp > 0,
	decompose_terms(Terms,Optr,OpndLists),
	Dp1 is Dp - 1,
	anti_unify1_list(OpndLists,Dp1,Opnds,SubsIn,SubsOut),
	Term =.. [Optr|Opnds], !.

%- can use existing variable as generalization of Terms
anti_unify1(Terms,_Dp,Var,SubsIn,SubsIn) :-
	anti_unify1_H1(Terms,Var,SubsIn), !.

%- generate new variable as generalization of Terms
anti_unify1(Terms,_Dp,Var,SubIn,SubOut) :-
	newVariable(Var),
	anti_unify1_H2(Terms,Var,SubIn,SubOut), !.



% anti-unify a list TermTpls of term tuples
anti_unify1_list([TermTpl],_Dp,[],SubsIn,SubsIn) :-
	extendToSameLength(-,TermTpl,TermTpl), !.

anti_unify1_list(TermTpls,Dp,Terms,SubsIn,SubsOut) :-
	anti_unify1_list1(TermTpls,Dp,Terms,SubsIn,SubsOut), !.



anti_unify1_list1([TermTpl|TermTpls],Dp,[Term|Terms],SubsIn,SubsOut) :-
	anti_unify1(TermTpl,Dp,Term,SubsIn,Subs1),
	anti_unify1_list1(TermTpls,Dp,Terms,Subs1,SubsOut), !.

anti_unify1_list1([],_Dp,[],SubsIn,SubsIn) :-   !.



% succeed if each term in Terms is assigned to the same varbiable Var
anti_unify1_H1([Term|Terms],Var,[SubIn|SubsIn]) :-
	member(Var:=Term,SubIn), !,
	anti_unify1_H1(Terms,Var,SubsIn), !.

anti_unify1_H1([],_Var,[]) :-	!.



% extend SubsIn to assign each term in Ts to the variable V
anti_unify1_H2([T|Ts],V,[SubIn|SubsIn],[[V:=T|SubIn]|SubsOut]) :-
	anti_unify1_H2(Ts,V,SubsIn,SubsOut), !.

anti_unify1_H2([],_V,[],[]) :-	 !.



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ term rewriting @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



% succeed if Subj is an instance of Pattern via Subst
rootMatch(Subj,Pattern,Subst) :-
	rootMatch1(Subj,Pattern,Subst,SubjVars),
	mergeLists(SubstVars,:=,_SubstTerms,Subst),
	listTrisection(SubstVars,SubjVars,_,[],_), !.

rootMatch1(Subj,_Pattern,_,_) :-
	var(Subj),
	!, fail.

rootMatch1(Var,Var,[],[Var]) :-
	isVariable(Var), !.

rootMatch1(Const,Const,[],[]) :-
	atomic(Const), !.

rootMatch1(Subj,Var,[Var:=Subj],SubjVars) :-
	isVariable(Var),
	getVariables(Subj,SubjVars), !.

rootMatch1(Subj,Pattern,Subst,SubjVars) :-
	Pattern =.. [Optr|PatList],
	Subj =.. [Optr|SubjList],
	rootMatch1List(SubjList,PatList,[],Subst,SubjVars), !.

rootMatch1List([Subj|Subjs],[Pat|Pats],SubstI,SubstO,SubjVars) :-
	applySubst(Pat,SubstI,PatSI),
	rootMatch1(Subj,PatSI,SubstA,SubjVarsA),
	append(SubstI,SubstA,SubstIA),
	rootMatch1List(Subjs,Pats,SubstIA,SubstO,SubsjVarsB),
	append(SubjVarsA,SubsjVarsB,SubjVars), !.

rootMatch1List([],[],SubstI,SubstI,[]) :-   ! .



% apply the list of elementary substitutions SubstL to Term,
% yielding TermS; SubstL = [S1,...,Sn]   denotes   Sn * ... * S1;
% does not handle bound variables correctly
% leaves prolog variables unchanged
applySubst(Term,[Subst|SubstL],TermS) :-
	applySubst1(Term,Subst,Term1),
	applySubst(Term1,SubstL,TermS), !.

applySubst(Term,[],Term) :-   !.

% apply the elementary substitution Subst to Term, yielding TermS
applySubst1(PrologVar,_Subst,PrologVar) :-
	var(PrologVar), !.

applySubst1(UserVar,(UserVar:=Term),Term) :-
	isVariable(UserVar), !.

applySubst1(Atom,_Subst,Atom) :-
	atomic(Atom), !.

applySubst1(Term,Subst,TermS) :-
	Term =.. [Optr|TermL],
	applySubst1List(TermL,Subst,TermSL),
	TermS =.. [Optr|TermSL], !.

applySubst1List([Term|TermL],Subst,[TermS|TermSL]) :-
	applySubst1(Term,Subst,TermS),
	applySubst1List(TermL,Subst,TermSL), !.

applySubst1List([],_Subst,[]) :-   !.



% apply equations from Defs as long as possible to Term, yielding TermN
normalize(Term,Defs,TermN) :-
	eval_t(Term,Defs,TermE),
	{ TermE = Term,
	  TermN = Term
	; normalize(TermE,Defs,TermN)
	}, !.

% if possible, apply equations from Defs to Term, yielding TermE
eval_t(Term,Defs,TermE) :-
	%traceEnter(eval,eval(Term)),
	eval(Term,Defs,TermE).
	%traceLeave(eval,eval(TermE)).

eval(Term,Defs,TermE) :-
	member(Lhs=Rhs,Defs),
	rootMatch(Term,Lhs,Subst),
	applySubst(Rhs,Subst,TermE), !.

eval(Term,Defs,TermE) :-
	Term =.. [Optr|Opnds],
	evalList(Opnds,Defs,OpndsE), 
	TermE =.. [Optr|OpndsE], !.

evalList([Term|Terms],Defs,[TermE|TermsE]) :-
	eval_t(Term,Defs,TermE),
	evalList(Terms,Defs,TermsE), !.

evalList([],_Defs,[]) :- !.



% copy Term to TermF, consistently replacing all user variables 
% by fresh ones
%- variable was already replaced
freshCopy(Var,VarF,SubstI,SubstI) :-
	isVariable(Var),
	member(Var:=VarF,SubstI), !.

%- variable replaced for first time
freshCopy(Var,VarF,SubstI,[Var:=VarF|SubstI]) :-
	isVariable(Var),
	newVariable(VarF), !.

%- proper term
freshCopy(Term,TermF,SubstI,SubstO) :-
	Term =.. [Optr|Opnds],
	freshCopyList(Opnds,OpndsF,SubstI,SubstO),
	TermF =.. [Optr|OpndsF], !.

freshCopyList([Term|Terms],[TermF|TermsF],SubstI,SubstO) :-
	freshCopy(Term,TermF,SubstI,Subst1),
	freshCopyList(Terms,TermsF,Subst1,SubstO), !.

freshCopyList([],[],SubstI,SubstI) :- !.



% compute the type Type of the term Term,
% fail on typing errors,
% infer types of variables, check their consistency
%- variable that occurred before
getTermType(Var,_Signs,VarsIn,VarsIn,Type) :-
	isVariable(Var),
	member(Var:Type,VarsIn), !.

%- variable that didn't occur before, assign a new type variable
getTermType(Var,_Signs,VarsIn,[Var:VarType|VarsIn],VarType) :-
	isVariable(Var), !.

%- function (of constant), check all args,
getTermType(Term,Signs,VarsIn,VarsOut,ResultType) :-
	Term =.. [Fct|Args],
	getTermTypeList(Args,Signs,VarsIn,VarsOut,ArgTypes),
	{ member(Fct signature ArgTypes --> ResultType,Signs)
	; write('Term needed signature "'),
	  write(Fct signature ArgTypes --> ResultType),
	  write('":'),
	  nl,
	  drawTerm(Term)
	}, !.

getTermTypeList([Term|Terms],Signs,VarsIn,VarsOut,[Type|Types]) :-
	getTermType(Term,Signs,VarsIn,Vars1,Type),
	getTermTypeList(Terms,Signs,Vars1,VarsOut,Types) ,!.

getTermTypeList([],_Signs,VarsIn,VarsIn,[]) :-   !.

getTermTypeList(Terms,Signs,VarsIn,VarsOut,Types) :-
	dontBacktrack(getTermTypeList(Terms,Signs,VarsIn,VarsOut,Types)).



% convert sort definitions into constructor signature declarations
crSignsFromSortdefs([Sort sortdef Def|Sortdefs],Signs) :-
	flattenOp(Def,(!),Alts),
	crSignsFromAlts(Sort,Alts,Signs1),
	crSignsFromSortdefs(Sortdefs,Signs2),
	append(Signs1,Signs2,Signs), !.

crSignsFromSortdefs([],[]) :-   !.

% convert a list of alternatives into constructor signature declarations
crSignsFromAlts(ResultType,[Alt|Alts],[Sign|Signs]) :-
	Alt =.. [Cr|ArgTypes],
	Sign = (Cr signature ArgTypes --> ResultType),
	crSignsFromAlts(ResultType,Alts,Signs), !.

crSignsFromAlts(_ResultType,[],[]) :-   !.



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ basic functions @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



:-
	abolish(cur_name_no,1),
	assert(cur_name_no(1)).



% generate a new function name Fct
newFunction(Fct) :-
	retract(cur_name_no(CurNo)),
	NewNo is CurNo + 1,
	assert(cur_name_no(NewNo)),
	name(CurNo,CurNoL),
	name(Fct,[102|CurNoL]), !.	% "f"



% generate a new variable Var
newVariable(Var) :-
	retract(cur_name_no(CurNo)),
	NewNo is CurNo + 1,
	assert(cur_name_no(NewNo)),
	name(CurNo,CurNoL),
	name(Var,[118|CurNoL]), !.	% "v"



% instantiate each prolog variable in Vars to a new user variable
newVariableList([Var|Vars]) :-
	var(Var),
	newVariable(Var),
	newVariableList(Vars), !.

newVariableList([_Var|Vars]) :-
	newVariableList(Vars), !.

newVariableList([]) :-   !.



% succeed if Var is a variable
isVariable(Var) :-
	atom(Var),
	name(Var,[118|_NameNo]), !.	% "v"



% get all variables of Term into the list Vars
getVariables(Term,Vars) :-
	getVariables1(Term,Vars1),
	sort(Vars1,Vars), !.

getVariables1(Var,[Var]) :-
	isVariable(Var), !.

getVariables1(Term,Vars) :-
	Term =.. [_Optr|Opnds],
	getVariables1List(Opnds,Vars), !.

getVariables1List([Term|Terms],Vars) :-
	getVariables1(Term,Vars1),
	getVariables1List(Terms,Vars2),
	append(Vars1,Vars2,Vars), !.

getVariables1List([],[]) :-     !.



% generate a list V with the same length as L
% but consisting entirely of different user variables
makeUserVarlistOfSameLength([_E|L],[Var|Vars]) :-
	newVariable(Var),
	makeUserVarlistOfSameLength(L,Vars), !.

makeUserVarlistOfSameLength([],[]) :-       !.

makeUserVarlistOfSameLength(A,B) :-
	dontBacktrack(makeUserVarlistOfSameLength(A,B)).



% generate a list V with the same length as L
% but consisting entirely of different prolog variables
makePrologVarlistOfSameLength([_E|L],[_|V]) :-
	makePrologVarlistOfSameLength(L,V), !.

makePrologVarlistOfSameLength([],[]) :-       !.



%: make(5,[1,2,3,4,5])
makeNatlistOfLength(0,[]) :-   !.

makeNatlistOfLength(N,List) :-
	makeNatlistOfLength1(1,N,List), !.

makeNatlistOfLength1(N,N,[N]) :-   !.

makeNatlistOfLength1(I,N,[I|List]) :-
	I1 is I + 1,
	makeNatlistOfLength1(I1,N,List), !.



% build a list List2 of same length as List1, each element beeing Elem
extendToSameLength(Elem,[_Head1|Tail1],[Elem|Tail2]) :-
	extendToSameLength(Elem,Tail1,Tail2), !.

extendToSameLength(_Elem,[],[]) :-      !.

extendToSameLengthList(Elem,[List1|Lists1],[List2|Lists2]) :-
	extendToSameLength(Elem,List1,List2),
	extendToSameLengthList(Elem,Lists1,Lists2), !.

extendToSameLengthList(_Elem,[],[]) :-   !.



%: make(5,[A,B,C,D,E])
makePrologVarlistOfLength(0,[]) :-   !.

makePrologVarlistOfLength(I,[_|List]) :-
	I1 is I - 1,
	makePrologVarlistOfLength(I1,List), !.



% build a list List2 of length I, each element beeing Elem
extendToLength(_Elem,0,[]) :-     !.

extendToLength(Elem,I,[Elem|List]) :-
	I1 is I - 1,
	extendToLength(Elem,I1,List), !.



% calculate intersection and both differences of List1 and List2
listTrisection(List1,List2,Only1,Both,Only2) :-
	sort(List1,List1s),
	sort(List2,List2s),
	listTrisection1(List1s,List2s,Only1,Both,Only2), !.

listTrisection1([E12|List1],[E12|List2],Only1,[E12|Both],Only2) :-
	listTrisection1(List1,List2,Only1,Both,Only2), !.

listTrisection1([E1|List1],[E2|List2],[E1|Only1],Both,Only2) :-
	E1 @< E2,
	listTrisection1(List1,[E2|List2],Only1,Both,Only2), !.

listTrisection1([E1|List1],[E2|List2],Only1,Both,[E2|Only2]) :-
	E2 @< E1,
	listTrisection1([E1|List1],List2,Only1,Both,Only2), !.

listTrisection1(List1,[],List1,[],[]) :-   !.

listTrisection1([],List2,[],[],List2) :-   !.



% cons each element of L with the corresponding list of LList,
% yielding LLList
%: consList12([a,b,c],[[1,2,3],[4,5],[6]],[[a,1,2,3],[b,4,5],[c,6]])
consList12([H|L],[HList|LList],[[H|HList]|LLList]) :-
	consList12(L,LList,LLList), !.

consList12([],[],[]) :-   !.



% merge List1 and List2, using Optr, into List
mergeLists([Elem1|List1],Optr,[Elem2|List2],[Elem|List]) :-
	Elem =.. [Optr,Elem1,Elem2],
	mergeLists(List1,Optr,List2,List), !.

mergeLists([],_Optr,[],[]) :-    !.



% append all lists in Lists, yielding ListsA
appendList(Lists,ListsA) :-
	appendList1(Lists,[],ListsA), !.

appendList1([List|Lists],CollectIn,CollectOut) :-
	append(CollectIn,List,Collect1),
	appendList1(Lists,Collect1,CollectOut), !.

appendList1([],Collect,Collect) :-   !.



% return the I'th element of List
getIthElem([Head|_Tail],1,Head) :-   !.

getIthElem([_Head|Tail],I,Elem) :-
	I1 is I - 1,
	getIthElem(Tail,I1,Elem), !.

getIthElem(A,B,C) :-
	dontBacktrack(getIthElem(A,B,C)).



% replace the I'th element of List by NewElem, yielding ListR
replaceIthElem([_Head|Tail],1,NewElem,[NewElem|Tail]) :- !.

replaceIthElem([Head|Tail],I,NewElem,[Head|ListR]) :-
	I1 is I - 1, 
	replaceIthElem(Tail,I1,NewElem,ListR), !.

replaceIthElem(A,B,C,D) :-
	dontBacktrack(replaceIthElem(A,B,C,D)).



% delete the I'th element of List, yielding ListD
deleteIthElem([_Head|Tail],1,Tail) :-   !.

deleteIthElem([Head|Tail],I,[Head|ListD]) :-
	I1 is I - 1,
	deleteIthElem(Tail,I1,ListD), !.

deleteIthElem(A,B,C) :-
	dontBacktrack(deleteIthElem(A,B,C)).



deleteIthElemList2(List,Is,ListD) :-
	sort(Is,IsS),
	deleteIthElemList2_1(List,1,IsS,ListD), !.

deleteIthElemList2_1([_Head|Tail],I,[I|Is],ListD) :-
	I1 is I + 1,
	deleteIthElemList2_1(Tail,I1,Is,ListD), !.

deleteIthElemList2_1(List,_N,[],List) :-   !.

deleteIthElemList2_1([Head|Tail],N,Is,[Head|ListD]) :-
	N1 is N + 1,
	deleteIthElemList2_1(Tail,N1,Is,ListD), !.

deleteIthElemList2_1(A,B,C,D) :-
	dontBacktrack(deleteIthElemList2_1(A,B,C,D)).



% operator Op is associative and commutative,
% enter all its top level operands in Tree into List
flattenOp(Tree,Op,List) :-
	Tree =.. [Op|Opnds],
	flattenOpList(Opnds,Op,List), !.

flattenOp(Tree,_Op,[Tree]) :-    !.

flattenOpList([Head|Tail],Op,List) :-
	flattenOp(Head,Op,HeadList),
	flattenOpList(Tail,Op,TailList),
	append(HeadList,TailList,List), !.

flattenOpList([],_Op,[]) :-     ! .

% list extension of flattenOp
flattenOpList1([Tree|Trees],Op,[List|Lists]) :-
	flattenOp(Tree,Op,List),
	flattenOpList1(Trees,Op,Lists), !.

flattenOpList1([],_Op,[]) :-     !.



% return the length of each list in Lists
lengthList([List|Lists],[Length|Lengths]) :-
	length(List,Length),
	lengthList(Lists,Lengths), !.

lengthList([],[]) :-   !.



% decompose all terms in Terms into head operator and operand lists
%: decompose_terms([a+b,c+d,e+f],+,[[a,c,e],[b,d,f]])
decompose_terms([Term],Optr,OpndSets) :-
	Term =.. [Optr|Opnds],
	extendToSameLength([],Opnds,Nils),
	consList12(Opnds,Nils,OpndSets), !.

decompose_terms([Term|Terms],Optr,OpndSets) :-
	Term =.. [Optr|Opnds],
	decompose_terms(Terms,Optr,OpndSets1),
	consList12(Opnds,OpndSets1,OpndSets), !.



% write each element of List in a new line
writeList([Head|Tail]) :-
	write(Head), nl,
	writeList(Tail), !.

writeList([]) :-   !.   



% succeed if LwB =< N =< UpB,
% N need not be instantiated
% <*backtrackable*>
between(LwB,_N,UpB) :-
	LwB > UpB,
	!, fail.

between(LwB,LwB,_UpB).

between(LwB,N,UpB) :-
	LwB1 is LwB + 1,
	between(LwB1,N,UpB).



% get a list of all occurrences of term Pat in Term Subj,
% an occurrence is denoted by a list [F1/P1,...,Fn/Pn],
% where Fi is a functor, Pi is its arg position
%: allOccs(a*b,a*b+f(g(a*b,a),a*b),[[+/1],[+/2,f/1,g/1],[+/2,f/2]])
allOccurrences(Pat,Subj,Occs) :-
	allOccurrences1(Pat,Subj,[],Occs), !.

allOccurrences1(Subj,Subj,Env,[EnvR]) :-
	reverse(Env,EnvR), !.

allOccurrences1(Pat,Subj,Env,Occs) :-
	Subj =.. [F|Args],
	allOccurrences1List(Pat,F,1,Args,Env,Occs), !.

allOccurrences1List(Pat,F,I,[Subj|Subjs],Env,Occs) :-
	allOccurrences1(Pat,Subj,[F/I|Env],Occs1),
	I1 is I + 1,
	allOccurrences1List(Pat,F,I1,Subjs,Env,Occs2),
	append(Occs1,Occs2,Occs), !.

allOccurrences1List(_Pat,_F,_I,[],_Env,[]) :-   !.



% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%@@ debugging @@%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% %



traceEnter(Event,Value) :-
	    % call
	  { traceWanted(Event),
	    ( retract(traceTab(TabL))
	    ; TabL = []
	    ),
	    assert(traceTab([46,32|TabL])),
	    name(Tab,TabL),
	    %write('[36m'),
	    write(Tab), 
	    write(Value),
	    %write('[0m'),
	    traceLog(Tab,Value),
	    traceBreak(Event,call,Ctrl),
	    !, Ctrl \== fail
	  ; !
	  }
	;
	    % fail
	  { traceWanted(Event),
	    retract(traceTab([46,32|TabL])),
	    assert(traceTab(TabL)),
	    name(Tab,TabL),
	    %write('[31;1m'),
	    write(Tab),
	    write(Value),
	    %write('[0m'),
	    write(' FAILED'),
	    nl,
	    traceLog(Tab,failed(Value))
	  }, !, fail.

traceLeave(Event,Value) :-
	    % exit
	  { traceWanted(Event),
	    retract(traceTab([46,32|TabL])),
	    assert(traceTab(TabL)),
	    name(Tab,TabL),
	    %write('[32;1m'),
	    write(Tab),
	    write(Value),
	    %write('[0m'),
	    nl,
	    traceLog(Tab,Value)
	  ; !
	  }
	;
	    % back to
	  { traceWanted(Event),
	    retract(traceTab(TabL)),
	    assert(traceTab([46,32|TabL])),
	    name(Tab,TabL),
	    %write('[35m'),
	    write(Tab),
	    write(Value),
	    %write('[0m'),
	    write(' RETRY'),
	    traceLog(Tab,Value),
	    traceBreak(Event,retry,_Ctrl)
	  }, !, fail.

traceBreak(Event,Port,Ctrl) :-
	  traceBreakWanted(Event,Port),
	  write(' '),
	  get0(P),
	  ( P = 10
	  ; get0(_),
	    ( [P] = "a", abolish(traceTab,1),
			 assert(traceTab([])), abort
	    ; [P] = "b", retract(traceBreakWanted(Event,Port))
	    ; [P] = "B", ( retract(traceBreakWanted(Event,_Any)),
			   fail
			 ; true
			 )
	    ; [P] = "f", Ctrl = fail
	    ; [P] = "n", retract(traceWanted(Event)),
			 { retract(traceTab([32,32|TabL])),
			   assert(traceTab(TabL))
			 ; !
			 }
	    ; [P] = "t", trace
	    )
	  ), !
	;
	  nl, !.

% provide a means for additional information
traceWrite(Event,Value) :-
	  traceWanted(Event),
	  { traceTab(TabL)
	  ; TabL = [],
	    assert(traceTab(TabL))
	  },
	  name(Tab,TabL),
	  write(Tab), write(Value),
	  traceBreak(Event,write,Ctrl),
	  !, Ctrl \== fail
	;
	  !.

% write Value only if following goals failed, i.e. on backtrack
traceWriteFail(Event,Value) :-
	  true
	;
	  traceWanted(Event),
	  { traceTab(TabL)
	  ; TabL = [],
	    assert(traceTab(TabL))
	  },
	  name(Tab,TabL),
	  write(Tab), write('FAILURE '), write(Value),
	  traceBreak(Event,write,_Ctrl),
	  !, fail.

traceLog(_Tab,_Value) :- !.
%	  texifyWanted,
%	  telling(OldChnl),
%	  tell('log.tex'),
%	  name(Tab,TabL),
%	  length(TabL,Indent),
%	  write('\\hspace*{'), write(Indent), write('mm} '),
%	  write('$'),
%	  texTerm(1200,Value,[],_Known),
%	  write('$      \\ '), nl,
%	  tell(OldChnl), !
%	; !.



% report unwanted backtracking
dontBacktrack(Predicate) :-
	trace,
	nl, write('+++++ unwanted backtrack occured ('),
	write(Predicate), write(') +++++'), nl, nl,
	break, !.



% have a predicate name to place a spy point to
here :-
	true.



% print Term indented
drawTerm(Term) :-
	drawTerm1([],Term), !.

drawTerm1(Tab,Atom) :-
	atomic(Atom),
	name(TabN,Tab),
	write(TabN),
	write(Atom),
	nl, !.

drawTerm1(Tab,Var) :-
	var(Var),
	name(TabN,Tab),
	write(TabN),
	write('Var'),
	nl, !.

drawTerm1(Tab,Term) :-
	Term =.. [Optr|Opnds],
	name(TabN,Tab),
	write(TabN),
	write(Optr),
	nl,
	drawTerm1List([46,32,32|Tab],Opnds), !.		% ".  "

drawTerm1List(Tab,[Term|Terms]) :-
	drawTerm1(Tab,Term),
	drawTerm1List(Tab,Terms), !.

drawTerm1List(_Tab,[]) :-   !.   


